Stellar Flares Are Far-Ultraviolet Luminous

We identify 182 flares on 158 stars within 100 pc of the Sun in both the near-ultraviolet (NUV: 1750-2750 \r{A}) and far-ultraviolet (FUV: 1350-1750 \r{A}) using high-cadence light curves from the Galaxy Evolution Explorer (GALEX). Ultraviolet (UV) emission from stellar flares plays a crucial role in determining the habitability of exoplanetary systems. However, whether such UV emission promotes or threatens such life depends strongly on the energetics of these flares. Most studies assessing the effect of flares on planetary habitability assume a 9000 K blackbody spectral energy distribution that produces more NUV flux than FUV flux ($R \equiv F_{\rm FUV} / F_{\rm NUV} \approx \frac{1}{6}$). Instead, we observe the opposite with the excess FUV reaching $R \approx \frac{1}{2} - 2$, roughly $3-12$ times the expectation of a 9000 K blackbody. The ratio of FUV to NUV time-integrated flare energies is 3.0 times higher on average than would be predicted by a constant 9000 K blackbody during the flare. Finally, we find that the FUV/NUV ratio at peak tentatively correlates ($\sim 2 \sigma$ significance) both with total UV flare energy and with the G - RP color of the host star. On average, we observe higher FUV/NUV ratios at peak in $E_{\text{UV}}>10^{32}$ erg flares and in flares on fully convective stars.

==> anc/flare_stats_table2.txt <==
### Gaia_EDR3 	 t_start 	 t_end		duration 	 E_ratio 	 unc_E_ratio 	 ratio_at_peak 	 unc_ratio_at_peak 	 uv_energy 	 unc_low_energy 	 unc_up_energy 
### 	- 	GALEX_s		GALEX_s		s		-		- 		- 		- 			erg			erg		erg  
1013481650428107648	794114866.0	794115011.0	145.0	0.5723786857010971	0.06097707065933316	0.766917930274504	0.08720622388857853	2.040946316258325e+32	1.0258031441214648e+31	1.0258031441214648e+31
1027636694403121664	823888055.0	823888475.0	420.0	0.38648770347265665	0.028879322708487445	0.4927922122711412	0.040979161608652635	3.262282909285042e+32	9.09499740178172e+30	9.09499740178172e+30
1047687216648750976	890596076.0	890596136.0	60.0	0.8367574593111534	0.20804550320605686	0.7640598277129828	0.2105861504340163	4.416704224407432e+31	6.177526231373363e+30	6.177526231373363e+30
1058559634300870400	758796977.0	758797577.0	600.0	0.5109209960326315	0.036640299506982874	0.4283993706045063	0.05106035857485366	4.245111724122174e+32	1.6547458045107132e+31	1.6547458045107132e+31
1059924128230565888	820629087.0	820629187.0	100.0	0.8061367594710923	0.22976714260792552	0.8464397070791924	0.3847096394590168	8.747664916558027e+30	1.407868554680391e+30	1.407868554680391e+30
1070172916631499520	820545790.0	820545880.0	90.0	0.29751707805779815	0.15731109170495888	0.3466477838507584	0.21343846096927951	2.3668535505882807e+31	3.508903965740624e+30	3.508903965740624e+30
1073027695493625856	882461389.0	882462136.0	747.0	0.47733902866639644	0.014649178018632915	0.6067920610371477	0.03041211604937611	3.2758429609904364e+33	4.118217117069564e+31	4.118217117069564e+31
1076599905693041280	859394503.0	859394653.0	150.0	0.476177842880801	0.08328103785702809	0.38889113524002455	0.0853148976094069	1.3972755942656933e+32	9.924082231087323e+30	9.924082231087323e+30
1113525010848246784	912762216.0	912762336.0	120.0	0.7402352403384502	0.14986792929851442	1.016933786022448	0.23068495165371614	7.674011828240845e+31	8.318379822682294e+30	8.318379822682294e+30
1113525010848246784	912786987.0	912787107.0	120.0	0.9959769746920037	0.2669829030842244	1.0836698229280486	0.32823332913507824	4.256005146158675e+31	7.20869691788869e+30	7.20869691788869e+30
1119235182751380736	820397643.0	820397793.0	150.0	0.19776182265363823	0.12917408589616164	0.27930964974527606	0.18522526568819342	3.7059252255309426e+31	5.106680895893616e+30	5.106680895893616e+30
1122540490800088960	859387986.0	859388166.0	180.0	0.6482632455360573	0.1309463539873087	0.5919669626130316	0.18198683172345212	5.907864355768838e+31	7.338684993224824e+30	7.338684993224824e+30
1140887216698560512	780876299.0	780876569.0	270.0	0.5908188977710964	0.10822290672242288	0.7733756665625992	0.11964298438601807	1.737819155142856e+32	1.4787186322869227e+31	1.4787186322869227e+31
1142936362775866624	877875697.0	877876177.0	480.0	0.22994608133423633	0.05173099145375616	0.21259015938834053	0.1477765362187168	1.222191266990009e+32	7.156996384171039e+30	7.156996384171039e+30
1153159450090878336	864884511.0	864884691.0	180.0	0.36524278908756475	0.1946019805634354	0.3037627810706862	0.28032081311184587	3.3868265671013284e+31	6.036718350903526e+30	6.036718350903526e+30
1157870582537954432	770283173.0	770283393.0	220.0	0.6490909895917369	0.025265884545267545	0.9503002067592354	0.04580098526308613	4.024392480559012e+32	7.659645259801136e+30	7.659645259801136e+30
1242336989929068288	861866743.0	861866833.0	90.0	0.35329673200690476	0.1424365037339327	0.45929930635497546	0.14829902749941215	1.6982301936797532e+31	2.3665725144503504e+30	2.3665725144503504e+30
1283125607149311360	771633286.0	771633486.0	200.0	0.5099274539125175	0.06222480067052072	0.4810561953877284	0.14280629137846484	5.469137201786908e+30	2.8796758500291103e+29	2.8796758500291103e+29
1283125607149311360	771905599.0	771905729.0	130.0	0.561732807164159	0.06779017844559246	0.5562788984204907	0.0929813923203963	5.159575154178486e+30	2.7690839089811186e+29	2.7690839089811186e+29
1283125607149311360	771911390.0	771911450.0	60.0	0.6661124703594998	0.23497863408034236	0.4140818194588801	0.27318335345622535	7.698197025555184e+29	1.2878817829002964e+29	1.2878817829002964e+29
1283125607149311360	771994443.0	771994683.0	240.0	0.7320721946021501	0.10143656717637053	0.8360567870190296	0.2721548693228495	3.2018245608518077e+30	2.4632212234333085e+29	2.4632212234333085e+29
1287815677073366528	921803241.0	921803339.0	98.0	0.46719635768347584	0.10112258592529003	0.5693780453882424	0.136949557269718	2.006723825837847e+31	1.7335074294398677e+30	1.7335074294398677e+30
1326972786534744960	836254929.0	836255109.0	180.0	0.5698226816000507	0.07003649139192386	0.7759454829174927	0.09592160409658998	1.5906295165379398e+32	8.965223039367135e+30	8.965223039367135e+30
1332966881549315456	836502870.0	836502950.0	80.0	0.4843540454277616	0.14218391035136338	0.6124612494663927	0.25474518972447496	6.864559603120623e+29	8.48940940542037e+28	8.48940940542037e+28
1332966881549315456	837905864.0	837905904.0	40.0	0.5204138825444573	0.141896671128836	0.7087721760986913	0.19815241788180227	7.232877647570355e+29	8.819993702808025e+28	8.819993702808025e+28
1333045462271030656	836845495.0	836845575.0	80.0	0.6026549223752794	0.2005818649785485	0.8052821615849034	0.2572627242690722	7.033017640630891e+30	1.161771819063431e+30	1.161771819063431e+30
1356115002927701504	836769317.0	836769497.0	180.0	0.37402886696054083	0.07824294515516336	0.40383355296793355	0.13224469774909126	1.0409013665314629e+32	7.4447372857418e+30	7.4447372857418e+30
1427133180519958400	867949288.0	867949438.0	150.0	0.6443548527841008	0.14504716135265672	0.32378533078360433	0.16988562795444143	4.680039218645906e+31	5.363098850617922e+30	5.363098850617922e+30
1429437378934511616	837496710.0	837496890.0	180.0	0.5466020931851813	0.052710643609387195	0.566220142155594	0.06995149443248795	3.279175368805839e+31	1.462370825947003e+30	1.462370825947003e+30
1449467422775745792	860807959.0	860808139.0	180.0	0.5161299618743661	0.11145569632084937	0.5433577538092739	0.15154482956735124	1.8163284167724508e+31	1.685340746815739e+30	1.685340746815739e+30
1450086138584745472	921773052.0	921773202.0	150.0	0.3454223380525362	0.14670078858046143	0.2876480971894492	0.18040258013239818	1.2884079872151042e+31	1.8427946557093077e+30	1.8427946557093077e+30
1461125613285603840	765300743.0	765300833.0	90.0	0.36230137250197275	0.0491605441322328	0.2569394396418155	0.0709706048291597	4.1084706402723804e+30	1.9080236442467477e+29	1.9080236442467477e+29
1461125613285603840	924021049.0	924021716.0	667.0	0.9361475196664921	0.005710539546645526	1.7601233809344017	0.018640158139667337	7.377799598302071e+32	2.7040609825486186e+30	2.7040609825486186e+30
1482344400995390336	862079813.0	862079963.0	150.0	0.4760960692076579	0.05491516650514858	0.6111121892168845	0.06672857755980703	1.1724081609941375e+32	5.50200638152039e+30	5.50200638152039e+30
1500910926140235136	925624362.0	925624572.0	210.0	0.4654209981199426	0.06198938411306895	0.6043463690858484	0.09737840319294594	9.065065903486232e+31	4.890340578676111e+30	4.890340578676111e+30
1500973804461952384	925641310.0	925641430.0	120.0	0.4461447427592748	0.09046882310692786	0.7630187220877638	0.15040018023738674	5.2600896135123375e+31	3.954014373094637e+30	3.954014373094637e+30
1545553602192826240	891347733.0	891347883.0	150.0	0.4797558232519067	0.06274161418767804	0.8312479080289927	0.10278757778046388	1.7411028726223143e+32	9.156177457325452e+30	9.156177457325452e+30
1545784091618733184	825059712.0	825059862.0	150.0	0.4225735743562969	0.10945160678672826	0.5753930287857493	0.13872314680837805	8.317278555561407e+31	7.760051923735679e+30	7.760051923735679e+30
1551459736277878656	826048822.0	826049026.0	204.0	0.65160082636557	0.07346181423483876	0.8523535056228421	0.1270954033846558	1.0570484369492381e+32	5.729979673943445e+30	5.729979673943445e+30
1597565694802671872	837077082.0	837077142.0	60.0	0.24219330823473637	0.13495686628452175	0.38713995001057483	0.1703350367603006	3.5195250465166753e+31	4.748690611644697e+30	4.748690611644697e+30
1608036653271712768	825445311.0	825445606.0	295.0	0.4370302859711846	0.07524288551660065	0.19710938073832443	0.11515450715594953	1.2015950872554543e+32	8.153632332093109e+30	8.153632332093109e+30
1608036653271712768	825669036.0	825669516.0	480.0	0.48340890235878503	0.04033747620136325	0.518489638997453	0.06780972578559062	4.055849165388608e+32	1.4057201234700575e+31	1.4057201234700575e+31
1614396499109554816	772094638.0	772094728.0	90.0	0.6989626809013944	0.18629726411613926	0.9323593849402756	0.2145059311317605	3.746060472192086e+31	5.005201817109344e+30	5.005201817109344e+30
1617545126749721472	772052981.0	772053131.0	150.0	0.7235126082341305	0.21610639504896914	0.4063845085870501	0.22595757500076627	4.8285098355842515e+31	7.515031940538128e+30	7.515031940538128e+30
1622526532898233088	899671814.0	899671874.0	60.0	0.22158961290834273	0.15663865056818246	0.7673436863694032	0.19729340189883862	4.178108491846437e+30	5.983934307060749e+29	5.983934307060749e+29
1622653865793138176	894831171.0	894831261.0	90.0	0.24290002085529544	0.05912402591164924	0.20807025003866259	0.07904574137648392	6.112956815499255e+31	3.6267706960791966e+30	3.6267706960791966e+30
2252820336572896128	745550811.0	745551051.0	240.0	0.5735568546704815	0.1209457016322202	0.29041818430832655	0.1356479913904723	3.9569989437509352e+31	3.887230609651973e+30	3.887230609651973e+30
2420264721846018304	873688163.0	873688553.0	390.0	0.5592659917497979	0.07288639319126995	0.7621348944837602	0.1441154532982661	1.8494874331988237e+32	1.083826619674069e+31	1.083826619674069e+31
2421043416597513856	873740913.0	873740993.0	80.0	0.49741173647546116	0.19345317194325407	0.3054126417355415	0.29143731995873834	2.4494180705686195e+30	3.893178276755546e+29	3.893178276755546e+29
2421043416597513856	873781858.0	873782078.0	220.0	0.38258175958492724	0.04305756919041625	0.6369634556885908	0.09158472710025094	1.9131851254185488e+31	8.231567415060748e+29	8.231567415060748e+29
2429820921000548352	873367791.0	873368211.0	420.0	0.5569049827487103	0.015160234680478021	0.6684695575106305	0.01727758436359965	6.189753135766964e+32	7.618161040698879e+30	7.618161040698879e+30
2433191886212246784	872007167.0	872007367.0	200.0	0.45897313339680157	0.10041490873428241	0.07725087518708015	0.3051100399310135	1.1322888326293283e+31	1.1418169887817484e+30	1.1418169887817484e+30
2446286416864931200	904321043.0	904321103.0	60.0	0.4977000985856789	0.22240042766822068	0.6952817306701287	0.3357750550063909	2.0059245478169962e+30	3.646025810623865e+29	3.646025810623865e+29
2463303936284214144	750221216.0	750221366.0	150.0	0.5696118867734405	0.12696205408390981	0.630789232188426	0.2059835165623618	7.167441894217577e+31	6.981620993977192e+30	6.981620993977192e+30
2486558126175258880	907936136.0	907936276.0	140.0	0.290216515598311	0.13044203389516973	0.3893975014617878	0.2562124133228876	3.3514030375395905e+30	4.421358032234766e+29	4.421358032234766e+29
2488021782310294272	846070611.0	846070761.0	150.0	0.7391536375579417	0.13981378451609186	0.5138416188471382	0.16259188825934387	7.920516387948776e+31	7.907732407045118e+30	7.907732407045118e+30
2488620736974247808	847023323.0	847023383.0	60.0	0.5149373322572456	0.13657931174154458	0.43329185462746683	0.12075827195839914	6.713601612992437e+30	8.002304938055767e+29	8.002304938055767e+29
2488620736974247808	844727758.0	844727818.0	60.0	0.5260525574397674	0.24470647676801952	0.7889913929893833	0.36890885061117396	3.6429189219391465e+30	6.766725544855205e+29	6.766725544855205e+29
2489430806461268736	847490588.0	847490768.0	180.0	0.47387008884484483	0.08974515411919866	0.6290332860050544	0.13966770885143368	8.959712462229914e+31	6.981091361676278e+30	6.981091361676278e+30
2489698949859581056	847223160.0	847223400.0	240.0	0.6176536976826996	0.06428717448591395	0.8646779419020555	0.11405056379524897	2.819848121842792e+32	1.4122776265847225e+31	1.4122776265847225e+31
2497470950879680128	913525343.0	913525673.0	330.0	0.5715362950096823	0.04937962011687392	0.6377889526152178	0.06919970772986037	2.77047165870285e+32	1.0992336676590873e+31	1.0992336676590873e+31
2497858563088120448	784923819.0	784923939.0	120.0	0.7310417158088975	0.13686447401565774	1.2409894856266852	0.3621991224489612	2.4667257642869518e+30	2.5368423123099805e+29	2.5368423123099805e+29
2509612303734270336	908468256.0	908468346.0	90.0	0.42918233950073315	0.18669900906349415	0.557905630817081	0.20859655929216356	1.5399720118832718e+31	2.6170572561199555e+30	2.6170572561199555e+30
2513305498867501824	908781144.0	908781264.0	120.0	0.5920276521515095	0.15487265313517934	0.598952123544896	0.23378437151787218	4.793551279821349e+31	5.941342857731458e+30	5.941342857731458e+30
2522145331837142016	748107952.0	748108102.0	150.0	0.39020333396264983	0.1373418633675321	0.5100539594713573	0.1671808872185167	5.181695765961428e+31	6.466747548612945e+30	6.466747548612945e+30
2534635509050352256	906137223.0	906137343.0	120.0	0.6341247699388906	0.12862362509940461	1.1027705763009916	0.22341773769975362	4.465934583125793e+31	4.531195856382608e+30	4.531195856382608e+30
2546263428630086912	908172867.0	908173087.0	220.0	0.4016841850174942	0.12283019541763557	0.6466069661514026	0.18956497911737427	2.1075575488960965e+31	2.2414929705300577e+30	2.2414929705300577e+30
2560771312759450496	877976770.0	877977200.0	430.0	0.5155703206052743	0.04137668523576071	0.5946401085290617	0.12539430384304406	8.743981540575647e+30	3.0049852466124425e+29	3.0049852466124425e+29
2575946428648679424	907924449.0	907924652.0	203.0	0.5647770940348597	0.0562564766557162	0.6771860384510329	0.08683911334188907	3.186140011794539e+32	1.4171531863363963e+31	1.4171531863363963e+31
2629875442474447616	906545333.0	906545533.0	200.0	0.5641077028187491	0.09338859983851157	0.4419244297492614	0.1590027908917738	1.6450036243667675e+31	1.3152529442110034e+30	1.3152529442110034e+30
2640434056928150400	842904655.0	842904685.0	30.0	0.8299794586710204	0.2848877916858172	0.7507575378260786	0.3045710722108851	1.957895902011238e+29	3.4208031400884877e+28	3.4208031400884877e+28
2645345918966845440	812450738.0	812451258.0	520.0	0.35059715834553845	0.01880502533816133	0.35190086320171693	0.08677603219050369	2.3453918300393944e+31	9.974109341807656e+29	9.974109341807656e+29
2669509473693407616	774302432.0	774302881.0	449.0	0.5922653162587255	0.01883736227989234	0.7995180522494815	0.03602615029590772	9.974254549817779e+32	1.4577713702430807e+31	1.4577713702430807e+31
2669509473693407616	774597307.0	774597517.0	210.0	0.49552916591924334	0.05982618492560833	0.7093811421931199	0.11116300888567918	9.891686606458026e+31	5.096460291857138e+30	5.096460291857138e+30
2669509473693407616	774799294.0	774799864.0	570.0	0.44631802249048363	0.042388413745383734	0.41665655222537734	0.07525734115192943	1.900695770543504e+32	6.938644566867189e+30	6.938644566867189e+30
2682050915636614400	903593421.0	903593511.0	90.0	0.27434890323777256	0.12933523500337887	0.39215528184766	0.1683766363844914	1.3948582364925453e+31	1.8112767470043383e+30	1.8112767470043383e+30
2687343895893450752	838893625.0	838893805.0	180.0	0.3537347636495498	0.08926309657244025	0.21249466156945157	0.1622152174276953	8.021272009317947e+31	6.611265588943203e+30	6.611265588943203e+30
2687641519947559936	747427348.0	747427498.0	150.0	-0.03449679807306018	0.04497789122554203	-0.0010395826081527424	0.09084041876878421	4.888913084663605e+31	3.36396885311859e+30	3.36396885311859e+30
2687730168072388096	870462859.0	870463009.0	150.0	0.21954362776786687	0.49596543721202896	2.084142418604734	2.564657530025681	1.474044352516804e+31	6.176540006412008e+30	6.176540006412008e+30
2687730168072388096	901285464.0	901285614.0	150.0	0.8038723975430122	0.44897055795348867	0.6769078129042577	0.292084092805557	2.35632673617923e+31	6.773725250895773e+30	6.773725250895773e+30
2687733290513443840	873906994.0	873907234.0	240.0	0.41867325548792483	0.055988609532840745	0.3597524871058248	0.11971154962086006	1.0749089953258256e+32	6.689574686050637e+30	6.689574686050637e+30
2687733290513443840	902587390.0	902587690.0	300.0	0.704328253737675	0.048982585556065494	0.7165008063372477	0.08690163829700495	2.070965070397721e+32	7.102883373819048e+30	7.102883373819048e+30
2688184197655204224	869694268.0	869694478.0	210.0	0.42203184431286117	0.1456233157507512	-0.001007061936036285	0.20462380430629545	4.489861995083763e+31	5.716334623508223e+30	5.716334623508223e+30
2688192375272820864	869416687.0	869416747.0	60.0	0.4541740165853576	0.1258927435248134	0.43821955776928706	0.184763098122986	1.9531446114011808e+31	2.1962231251344768e+30	2.1962231251344768e+30
2690425277231308928	905089976.0	905090246.0	270.0	0.44867104338374314	0.13628405435209587	0.5545312410517511	0.24942897764820718	7.714160426905735e+31	8.806292037637213e+30	8.806292037637213e+30
2694353690543010560	777236960.0	777237060.0	100.0	0.8022092697325669	0.20895682849688937	0.6305936294268314	0.2526090553404235	1.0219476170516966e+31	1.4393883206273816e+30	1.4393883206273816e+30
2694353690543010560	904900617.0	904900837.0	220.0	0.45467915822708066	0.08720515315362704	0.2128469564862475	0.12548447502938515	2.70349494247156e+31	2.070549866428871e+30	2.070549866428871e+30
2761872161278726784	842253210.0	842253420.0	210.0	0.22989847894520812	0.06651820743829112	0.09080963176293125	0.14947140560120784	7.72395606352915e+31	5.93926003358121e+30	5.93926003358121e+30
2767338005380427264	846300590.0	846300770.0	180.0	0.5804339230540695	0.07837948159145544	0.7426253721269442	0.10055401849438869	2.2710225075086443e+32	1.364840495745119e+31	1.364840495745119e+31
2773184692820797696	782485554.0	782485644.0	90.0	0.10438931153739345	0.1451000255934194	0.22126342791812625	0.2142579623769541	3.002797478724481e+31	4.8326900814876766e+30	4.8326900814876766e+30
2775032250310880640	783781794.0	783781944.0	150.0	0.5908595743799012	0.14197989478013273	0.3885141866266727	0.16917560569124868	5.711226813167553e+31	6.24278349585685e+30	6.24278349585685e+30
2792563894496829696	780077744.0	780078044.0	300.0	0.4550321148294339	0.12180508366035067	0.40764309254174036	0.22504093959492574	3.218421923745032e+31	3.5400890615400444e+30	3.5400890615400444e+30
2793531533448382336	873244662.0	873244742.0	80.0	0.9096369496699049	0.29739324115362176	1.0889632419704687	0.4749678780669587	4.465603090523741e+30	8.901424908420836e+29	8.901424908420836e+29
2805045756653326080	905457076.0	905457153.0	77.0	0.553298305779128	0.04081477726066931	0.7083975210098268	0.07132810081678254	1.5105583526370203e+31	5.205233559915696e+29	5.205233559915696e+29
2815503108666238464	777757522.0	777757822.0	300.0	0.6736879000762932	0.13699979675482152	0.4802263147623519	0.22341144898594367	9.966705493597599e+30	1.0260069766590654e+30	1.0260069766590654e+30
2828718757395858816	906717850.0	906717890.0	40.0	0.6366269642849973	0.2568150369514222	0.6154296462358605	0.28733452627195555	3.907225878639825e+30	7.409929823384682e+29	7.409929823384682e+29
284614219847182720	757748844.0	757748904.0	60.0	0.789887880758534	0.17961458429214747	1.0608331542344103	0.2719258450959867	3.783183566620623e+31	4.8102211692849146e+30	4.8102211692849146e+30
2907332979790470272	883176418.0	883176658.0	240.0	0.40299901559533485	0.10029817651461208	0.6640369324555723	0.1543500908754376	1.1115367772836234e+32	1.0248588271879334e+31	1.0248588271879334e+31
303198719432103040	753819640.0	753820177.0	537.0	0.40734426986458555	0.06173446783763097	0.45889560371659527	0.09114507793222378	2.6469026788066487e+32	1.4443919774066809e+31	1.4443919774066809e+31
3097403974335968512	823982710.0	823982830.0	120.0	0.7084638305581532	0.1309553830601881	0.94349068682961	0.16715111987131578	8.427406125889e+31	7.698325307599684e+30	7.698325307599684e+30
3266937637860051840	914010442.0	914010622.0	180.0	0.3461007830426161	0.09404240869423848	0.5204967907653325	0.07044273916045084	6.760867503359783e+30	5.725983661961454e+29	5.725983661961454e+29
3311213115686175616	910425933.0	910426013.0	80.0	0.7179648318769623	0.16590456433982467	0.7194069189613695	0.1532222675517411	4.9163210047218453e+30	5.842650191335428e+29	5.842650191335428e+29
3537511712697046656	792942940.0	792943060.0	120.0	0.20232992981575051	0.1351341436671076	0.024433087486150185	0.2125523253492577	1.852229880200557e+31	2.793243739256819e+30	2.793243739256819e+30
3537511712697046656	892145375.0	892146125.0	750.0	0.3766264151492459	0.015253487336278293	0.41366501120546606	0.040418363960439886	9.7265373349796e+32	1.3786404001166724e+31	1.3786404001166724e+31
3537511712697046656	889270613.0	889270853.0	240.0	0.5110586541914849	0.06059928353507648	0.4761484325882394	0.07906507432621084	1.1593827145611335e+32	5.905559111953691e+30	5.905559111953691e+30
3602827822987865344	766461463.0	766461495.0	32.0	0.6025273754927475	0.08246093711781229	0.6490262267805269	0.0573322786982216	3.0889544150423897e+31	2.0592931682494944e+30	2.0592931682494944e+30
3648394677218755584	926954544.0	926955424.0	880.0	0.6922800151187244	0.06351119670764802	0.2546287461858919	0.11051244400283959	1.9104364254711873e+31	1.0214882093030008e+30	1.0214882093030008e+30
3652910371473481344	860901886.0	860901966.0	80.0	0.43791216218125134	0.05578058066131719	0.4674572233749463	0.05889650588383764	7.791345786545869e+30	4.045236060131932e+29	4.045236060131932e+29
3653251391877239296	860943652.0	860943982.0	330.0	0.388214353047687	0.04609683946493206	0.6955835185239314	0.10844094986807662	3.726655902244309e+32	1.5575011771268346e+31	1.5575011771268346e+31
365548347350541952	815315650.0	815315870.0	220.0	0.5248664485933378	0.04435809798062354	0.6120284948289261	0.06764528238774964	3.8626575678647323e+31	1.420359868940592e+30	1.420359868940592e+30
3668604010174802944	771722173.0	771722273.0	100.0	0.6511780331302716	0.14400400076273387	0.4058833847781825	0.19983079680260304	1.6699809006217858e+31	1.861330747705476e+30	1.861330747705476e+30
3668731175566491136	771721998.0	771722268.0	270.0	0.6870246320413003	0.03167416092281323	1.060668944059616	0.058819650846603275	7.862664866449552e+32	1.7790588000641011e+31	1.7790588000641011e+31
3671828083209756672	891092976.0	891093156.0	180.0	0.559304942105268	0.0897241672465227	0.5500005372438094	0.11177667389412035	1.0442140009004558e+32	7.530836771547847e+30	7.530836771547847e+30
3672251502561207552	891104313.0	891104453.0	140.0	0.4476670926735173	0.15210952505066658	0.3492922871793892	0.19851838506703515	1.367381880849885e+31	1.7832950397250827e+30	1.7832950397250827e+30
3673974265482973056	892299810.0	892300290.0	480.0	0.28454828938650334	0.05281264038313921	0.5544183856475081	0.13948975223879345	8.054745377615274e+31	4.459417771354007e+30	4.459417771354007e+30
3698534434669937024	924524326.0	924524386.0	60.0	0.38822444081732116	0.14777345646584178	-0.17731370035997376	0.2132020824948264	2.94841980048488e+29	4.369501450360742e+28	4.369501450360742e+28
3698534434669937024	924617444.0	924617884.0	440.0	0.3748939051781449	0.08307924975934566	0.6119203646262927	0.23441661354191098	6.869551405375493e+29	5.405581863572873e+28	5.405581863572873e+28
3769945996906935424	792800914.0	792801124.0	210.0	0.6462876697312375	0.058502015286922754	0.613315932062699	0.05895775025104516	4.524102150461921e+32	1.8808750695505725e+31	1.8808750695505725e+31
380763114378364416	905610074.0	905610494.0	420.0	0.4602831459953411	0.07923560675899173	1.0248871653529827	0.43879126184258643	5.735574350826675e+31	3.966107225601243e+30	3.966107225601243e+30
3809996635661451648	824562782.0	824562932.0	150.0	0.41446556949734076	0.09137910330452673	0.33040819392692733	0.1037309940837321	8.07800572770201e+31	6.50005495671329e+30	6.50005495671329e+30
381017479521263360	749598834.0	749598974.0	140.0	0.5804192630324538	0.06445493949498166	0.6371290578934349	0.0581116105376764	1.3906300725364614e+31	7.186199552994206e+29	7.186199552994206e+29
382167740483722112	815522524.0	815522744.0	220.0	0.5016299088364856	0.07579334727853959	0.5329521540864651	0.07184197595907174	4.296845489948599e+31	2.8212402882031684e+30	2.8212402882031684e+30
3835161669386895616	764171278.0	764171338.0	60.0	0.1995636508993283	0.20183547850713623	0.10225103140599826	0.23200955923362657	1.7577389674588112e+30	3.687130871625195e+29	3.687130871625195e+29
3836344438956110208	823214260.0	823214380.0	120.0	0.32746156049476344	0.07674090436828461	0.31771923143527286	0.12615437173249036	3.6569712822429337e+30	2.779245904852969e+29	2.779245904852969e+29
3836711087429390976	890637193.0	890637583.0	390.0	0.4955585154764402	0.03761836865009709	0.49222926738560796	0.04964968804362749	5.1613180196964745e+32	1.92299819623836e+31	1.92299819623836e+31
3842987134159968128	888649164.0	888649284.0	120.0	0.46617291732693494	0.13040513910382268	0.544951470118092	0.22353369368370646	8.622217392110536e+30	9.770254682200896e+29	9.770254682200896e+29
3850549957388322816	918110902.0	918111142.0	240.0	0.7318731346064361	0.07020478285404569	0.6869812813281906	0.08754147630158989	2.7114542222222218e+32	1.3501793980384238e+31	1.3501793980384238e+31
3858896247076028288	918560324.0	918560604.0	280.0	0.5811134372376824	0.06934224065218109	0.2470039047982926	0.12978563736287888	8.899809295382751e+30	5.1699936484167006e+29	5.1699936484167006e+29
3882738400809607424	918098792.0	918099049.0	257.0	0.5085686769982033	0.022125667153216177	0.6962024258606387	0.04443782390682612	3.335118675089531e+32	6.038200161731738e+30	6.038200161731738e+30
3900514067857625472	888684818.0	888685118.0	300.0	0.20574044420303675	0.11827562641024691	0.3569131274000847	0.32803784787524487	2.0339866820917703e+31	2.605134690864507e+30	2.605134690864507e+30
3915196254644577024	891394326.0	891394896.0	570.0	0.6437569116188144	0.01800246835075905	0.8958714585427929	0.036081813531722434	9.466122639798801e+32	1.5300072663820832e+31	1.5300072663820832e+31
3921034115927865728	858205066.0	858205246.0	180.0	0.25058535998037823	0.05091810567327248	0.21797781378478942	0.09025718529566437	1.3206898404771644e+32	6.920429385908491e+30	6.920429385908491e+30
4012559697206896000	924163601.0	924163681.0	80.0	0.11109289991806848	0.14340485215784132	-0.019254030269060324	0.25270896271229265	6.059854722141816e+30	9.471581270478952e+29	9.471581270478952e+29
4012559697206896000	924168791.0	924168851.0	60.0	0.5684551253077479	0.1007358302399055	0.5993608230478704	0.10534737216845033	2.1016580258391554e+31	1.6530756004889917e+30	1.6530756004889917e+30
4014961305479623424	860541536.0	860541656.0	120.0	0.589928276552528	0.22974201730141336	0.6975290631895	0.33992076935432075	2.399723716015646e+31	4.255837014605417e+30	4.255837014605417e+30
4422484359622353536	896098347.0	896098437.0	90.0	0.7186702952603609	0.17048368137540879	0.9238431650305409	0.19944941058408322	2.1316634210903157e+31	2.587722882817136e+30	2.587722882817136e+30
4459827764529574400	896807604.0	896807644.0	40.0	0.9069568682712719	0.2339583292009963	0.6560934269942063	0.20765477763138743	1.0523078392462735e+31	1.6210986559351426e+30	1.6210986559351426e+30
4501951085786256512	866534945.0	866535304.0	359.0	0.4393570543181958	0.023397809608730696	0.5144021355969397	0.047786109440001674	1.0111804888140143e+33	2.0923061128193763e+31	2.0923061128193763e+31
4574048021719710848	895973570.0	895973740.0	170.0	0.5302630408859059	0.04229602655798795	0.5536723804222718	0.04927976851791585	7.873538165035182e+30	2.716181413643392e+29	2.716181413643392e+29
4574048021719712640	895973810.0	895974368.0	558.0	0.3972342726074775	0.009888590851317264	0.4807239632191073	0.04214532295025891	8.469576016968125e+31	7.61072136738988e+29	7.61072136738988e+29
4777171864805376	877248622.0	877248832.0	210.0	0.1495261259465472	0.13228082772245173	0.19415761528607584	0.17518977120140597	2.7108572370194593e+31	3.936792148698394e+30	3.936792148698394e+30
4797498638798705408	760525123.0	760525363.0	240.0	0.5819292503576703	0.12386632841776428	0.6764539952042516	0.2049800796720412	6.721846639631716e+31	6.649725490429057e+30	6.649725490429057e+30
4933592687688141056	778923735.0	778924235.0	500.0	0.3563537126235199	0.062407184311616494	0.5113959800450841	0.1526633886216561	4.668945421669214e+31	2.604812830881351e+30	2.604812830881351e+30
4950440195121387392	817031035.0	817031215.0	180.0	0.4434078585084195	0.10249714818445313	0.2892707117057406	0.1704413258197687	3.260212602721615e+31	2.943719730201537e+30	2.943719730201537e+30
4979514409297749760	779952782.0	779952842.0	60.0	0.492819799376459	0.1316641738490294	0.7324209459525244	0.20638486351149662	4.518095980181918e+31	5.518292072583953e+30	5.518292072583953e+30
4979514409297749760	780072367.0	780072427.0	60.0	0.40166349838582244	0.17214991714873992	0.33333817175761965	0.234268063093811	3.1065852045288393e+31	4.75798107543499e+30	4.75798107543499e+30
4979514409297749760	786249271.0	786249421.0	150.0	0.8107810170617673	0.1219833278757956	0.878300099235403	0.14514128898614692	1.296980588819118e+32	1.0454955223522005e+31	1.0454955223522005e+31
4979788355194587392	782479459.0	782479939.0	480.0	0.2835648840192474	0.018442113168542745	0.4300296632996431	0.06887419013935939	5.1948432678136275e+32	9.739790217282024e+30	9.739790217282024e+30
4979788355194587392	783006811.0	783007051.0	240.0	0.3249378534386597	0.05885214333166917	0.6384470803240905	0.12062371298393589	1.1503118675421606e+32	6.552066631167841e+30	6.552066631167841e+30
4979788355194587392	751197153.0	751197303.0	150.0	0.33920757642274735	0.07010081299063775	0.4503065123299311	0.14311323556478667	7.537916712689345e+31	5.12319607513001e+30	5.12319607513001e+30
4979788355194587392	779456345.0	779457095.0	750.0	0.4469469002550211	0.012340998670160969	0.5771924633052551	0.027824441779794422	2.1734218389780646e+33	2.337940283884919e+31	2.337940283884919e+31
4980773998649417472	780634344.0	780634464.0	120.0	0.6324370740907661	0.12024969679851889	0.6609485135307137	0.1616435244104971	4.967430375183681e+31	4.7601452551363e+30	4.7601452551363e+30
5015892507416472320	749883425.0	749883565.0	140.0	0.4243192084554212	0.10423302384231638	0.5923250603425634	0.15107040936317803	5.666195727724279e+30	5.000570053688734e+29	5.000570053688734e+29
5035536691395272064	780177837.0	780177897.0	60.0	0.23638819227303795	0.15694513805969706	0.29750742802214014	0.22919257667343695	2.458886124112598e+30	4.159056426309512e+29	4.159056426309512e+29
5048737565438297600	816125335.0	816125395.0	60.0	0.47029313062842626	0.14975442525362226	0.616537535621265	0.18829856926101707	4.607836442963264e+31	6.048295790348132e+30	6.048295790348132e+30
5159959763656390400	877107062.0	877107162.0	100.0	0.6977418137615871	0.12313556820751191	0.8407884691456589	0.20215391374388192	2.5613220114082176e+31	2.3246594477626947e+30	2.3246594477626947e+30
584542643804481920	915987189.0	915987249.0	60.0	-0.04400271021636372	0.07585829131421089	-0.11968848385971824	0.16751354174683394	3.7630938307079644e+31	4.208394452263552e+30	4.208394452263552e+30
585008772310106496	914952041.0	914952241.0	200.0	0.3745344151890674	0.08529644029457088	0.4082918886520859	0.16064571551356946	2.339299366736628e+31	1.8287834525459963e+30	1.8287834525459963e+30
605079910398496640	888413410.0	888413440.0	30.0	0.38214392307455086	0.20949366801871683	0.267909183268612	0.27771705933957824	2.8953333512816116e+29	6.130683779872798e+28	6.130683779872798e+28
614292679672472832	884502265.0	884502475.0	210.0	0.5315506397938898	0.06957581178414161	0.46550916109482354	0.07588194201372228	1.118678366695766e+32	6.316412559687425e+30	6.316412559687425e+30
6339563731114827136	896051044.0	896051204.0	160.0	0.403745974235886	0.16559188570836603	0.6324641544789558	0.24790869276168737	1.274148630653248e+31	1.9738147499572209e+30	1.9738147499572209e+30
6530198092225565952	750534509.0	750534839.0	330.0	0.6715044177680402	0.0957635837780421	0.6316609551645026	0.1392914305210047	7.398494212628631e+31	5.36732922469219e+30	5.36732922469219e+30
658601456379862784	792752638.0	792752698.0	60.0	0.3673840146058611	0.1413194321053237	0.298252569292069	0.19119528097956773	4.756764109779007e+30	6.905449221455898e+29	6.905449221455898e+29
6616662033071033856	902712237.0	902712357.0	120.0	0.2392602952403556	0.12761637630808886	0.35768780604370815	0.16430580351090046	2.226767076963439e+31	2.84248912673351e+30	2.84248912673351e+30
662732046688476288	852329545.0	852330365.0	820.0	0.41409897876509927	0.010262861476157794	0.6071571165084683	0.025256633457133602	2.321742347213506e+32	2.160704780442944e+30	2.160704780442944e+30
666154478491325440	916726077.0	916726157.0	80.0	0.34574654183793513	0.08477237054688982	0.36288898320598767	0.1343003214132912	9.46220627285201e+30	7.793295939462212e+29	7.793295939462212e+29
6814962601568904576	774372887.0	774372947.0	60.0	0.2450873979361444	0.14291586427244335	0.4516327956484371	0.23140546731111303	1.3041913322394014e+30	1.9604964269354824e+29	1.9604964269354824e+29
6825822095663585536	871533532.0	871533642.0	110.0	0.6111627580557146	0.11724296217841118	0.27290965403004336	0.16278430013250741	9.066045666822597e+29	8.30038432798197e+28	8.30038432798197e+28
685103912857072640	915390391.0	915390541.0	150.0	0.8982093312575693	0.1508018849113373	0.8880112466150921	0.40427973581645693	3.802144465239147e+29	3.70697595813998e+28	3.70697595813998e+28
6858354106405443968	774521206.0	774521266.0	60.0	0.7692440842777416	0.167390962503172	1.1331064921100924	0.29410550783229406	1.588383450142771e+31	1.9073547128704045e+30	1.9073547128704045e+30
717602487277224320	887076448.0	887076568.0	120.0	0.6517827297135061	0.11119282346121634	0.764129147025771	0.15167377792439354	5.157034193493113e+30	4.3152549362599646e+29	4.3152549362599646e+29
732159230953946880	827255368.0	827255648.0	280.0	0.38323275865285	0.04958531985028997	0.41188998840768754	0.07168748021776467	5.622145886690125e+31	2.53093866412082e+30	2.53093866412082e+30
742430005291666176	824971562.0	824971682.0	120.0	0.7272277427779317	0.1752989876118499	0.6515123014807767	0.18218357290282342	4.595695287095525e+31	5.726851983429837e+30	5.726851983429837e+30
742553498486917888	917543744.0	917543924.0	180.0	0.3500069772638975	0.11502634309717678	0.0025938021678716438	0.17489646682816753	4.207389533506772e+31	4.669141643671264e+30	4.669141643671264e+30
742553498486917888	917524978.0	917525248.0	270.0	0.4495400691386182	0.11401929382372664	0.6176256934801312	0.23157612959196205	6.718938253905423e+31	6.598187317768867e+30	6.598187317768867e+30
827864743125454976	918211994.0	918212329.0	335.0	0.41960348694921806	0.024721950173246573	0.490532748150256	0.055055835559655396	1.5252302125250043e+32	3.386142529145649e+30	3.386142529145649e+30
854244088660543616	824486789.0	824486909.0	120.0	0.7116919867815257	0.24135958643353408	0.534769431109673	0.2978702960187574	1.1668514246348277e+31	2.14817066339694e+30	2.14817066339694e+30
855090094138137088	793374804.0	793374904.0	100.0	0.7319752152710007	0.14024389978492258	0.6759564552109156	0.2118192561254174	1.2749853625707298e+31	1.292340924342409e+30	1.292340924342409e+30
855683658618293376	886206550.0	886206630.0	80.0	1.0411772960546202	0.14357373322055067	1.1587001763177602	0.1710880369870337	3.3075231503082153e+31	2.863969846837792e+30	2.863969846837792e+30
861401840637419648	821266819.0	821266939.0	120.0	0.6116524354906119	0.1547456995957439	0.743595421077827	0.25415904371793674	4.195187299811922e+31	4.837587966798534e+30	4.837587966798534e+30
903083055136270720	915869535.0	915869948.0	413.0	0.5387504481557795	0.053751659439742666	0.5550663017333386	0.08416024014082846	1.972297256352336e+32	8.46069588498044e+30	8.46069588498044e+30
978086481343568128	917430305.0	917430345.0	40.0	0.04817256231607777	0.05601842539783648	0.012447310123327976	0.1090997823162565	6.702725656061535e+30	5.675675340567458e+29	5.675675340567458e+29


==> anc/star_stats_table1.txt <==
Gaia_EDR3 	 RA_ICRS 	 DE_ICRS 	 Dist_pc 	 Unc_Dist 	 Gmag 	 RPmag 	 Spectral_type
1013481650428107648	132.6026269	46.3209336	81.95	0.15	14.2249	13.0882	M3V
1027636694403121664	130.6757579	51.4822722	60.1	0.07	13.917	12.7317	M3V
1047687216648750976	159.53886	59.4848127	93.44	0.56	16.7707	15.4123	M5V
1058559634300870400	162.0489772	64.7242611	96.62	0.21	15.2077	13.9598	M4V
1059924128230565888	161.017907	67.0125651	47.4	0.03	13.661	12.5049	M3V
1070172916631499520	150.0283303	68.1115281	76.99	0.14	15.4382	14.2237	M3.5V
1073027695493625856	157.6593963	68.5490101	88.37	0.14	14.3914	13.1918	M3.5V
1076599905693041280	156.8566523	71.065488	95.87	0.25	15.3869	14.1695	M3.5V
1113525010848246784	96.6996448	71.1833697	90.77	0.43	16.8039	15.5019	M4.5V
1119235182751380736	140.603813	70.155754	91.59	1.32	18.5567	17.1093	M6V
1122540490800088960	124.2080042	71.1664716	91.00	0.14	14.3815	13.2455	M3V
1140887216698560512	93.3784957	78.5651874	96.34	0.34	14.1205	12.9386	M3V
1142936362775866624	103.1749905	80.7344958	70.97	1.1	12.8136	11.6919	M2.5V
1153159450090878336	225.364224	1.2439237	92.89	0.22	14.5592	13.4728	M2V
1157870582537954432	221.9105801	3.8865871	45.04	0.11	15.254	13.8954	M5V
1242336989929068288	218.6336482	22.6864083	59.69	0.22	12.3872	11.3336	M1.5V
1283125607149311360	222.7915395	31.1103781	13.05	0.01	11.3338	10.1085	M3.5V
1287815677073366528	218.9423545	34.4342453	45.03	0.23	13.9211	12.6408	M4.5V
1326972786534744960	251.5206901	35.1450991	83.16	0.30	16.2785	15.0434	M3.5V
1332966881549315456	247.8274448	40.8657238	11.26	0.00	12.9273	11.5739	M5V
1333045462271030656	247.5718547	41.4605932	45.48	0.08	15.1267	13.8252	M4.5V
1356115002927701504	250.3609274	41.2375997	87.44	0.39	16.9195	15.627	M4.5V
1427133180519958400	252.0845561	55.0359484	81.99	0.07	12.2174	11.339	K7V
1429437378934511616	244.2729858	55.2671878	20.15	0.18	9.0784	8.0149	M2V
1449467422775745792	201.3985654	27.6358168	45.46	0.04	11.6892	10.6983	M0.5V
1450086138584745472	202.8020277	29.5302028	52.06	0.05	13.6199	12.4627	M3V
1461125613285603840	197.3939953	28.9841948	12.84	0.01	12.576	11.2969	M4V
1482344400995390336	211.9856835	35.0128702	62.47	0.60	14.4027	13.1078	M4.5V
1500910926140235136	203.7819772	41.0824667	59.18	0.05	13.5353	12.3628	M3V
1500973804461952384	204.6336956	41.3658127	63.25	1.07	16.7298	14.6027	L8V
1545553602192826240	185.5706206	48.4302637	53.56	0.08	10.0671	9.3043	K5V
1545784091618733184	184.4200191	49.0952009	90.87	2.71	12.8859	11.4188	M6V
1551459736277878656	199.5619475	47.5261499	61.3	0.16	16.1731	14.8183	M5V
1597565694802671872	238.6358402	55.0416444	92.8	0.21	15.4837	14.2827	M3.5V
1608036653271712768	214.9433458	52.995255	81.87	0.08	13.8257	12.744	M2V
1614396499109554816	223.6843739	59.4649146	78.82	0.54	17.7208	16.3037	M5.5V
1617545126749721472	224.6879268	60.4415251	98.17	0.76	13.7214	12.6409	M2V
1622526532898233088	238.5301682	56.9179911	30.91	0.02	14.6232	13.3249	M4.5V
1622653865793138176	239.6323518	57.3855343	54.7	0.59	13.7893	12.5804	M3.5V
2252820336572896128	287.7448199	63.8756943	50.69	0.06	15.3667	14.1158	M4V
2420264721846018304	357.8773811	-13.7313587	86.13	0.25	14.9978	13.8369	M3V
2421043416597513856	358.9812415	-13.3565557	23.24	0.02	12.0831	10.8797	M3.5V
2429820921000548352	5.2969533	-8.6947959	37.89	0.06	14.2604	12.9665	M4.5V
2433191886212246784	353.1292231	-12.26466	27.45	0.02	9.8274	8.8271	M1V
2446286416864931200	359.0859402	-4.4921718	25.52	0.03	12.4714	11.2675	M3.5V
2463303936284214144	30.4056666	-8.1167786	88.74	1.42	13.9697	12.7939	M3V
2486558126175258880	35.0923044	-8.1412173	24.58	0.02	14.0497	12.7583	M4.5V
2488021782310294272	33.5484964	-5.8435628	96.16	0.30	15.2505	14.0732	M3V
2488620736974247808	35.5568778	-5.8222498	33.95	0.04	13.6604	12.3793	M4.5V
2489430806461268736	35.4316494	-5.2759201	83.41	0.47	16.3049	15.0426	M4V
2489698949859581056	34.6244915	-4.9206719	91.01	0.16	13.4933	12.3776	M2.5V
2497470950879680128	42.6691489	-1.2016523	77.2	1.51	16.4949	15.0446	M6V
2497858563088120448	44.0173834	-0.6088773	16.16	0.01	13.767	12.4365	M5V
2509612303734270336	26.8515621	0.9642253	68.11	1.60	19.0944	17.5392	M7.5V
2513305498867501824	33.2294785	0.9088796	87.38	0.15	13.8883	12.8083	M2V
2522145331837142016	10.9464174	-8.6521067	96.12	0.21	13.9012	12.7548	M3V
2534635509050352256	18.36205	0.0188074	71.82	0.23	13.341	12.1341	M3.5V
2546263428630086912	3.0355249	0.4331093	45.84	0.06	14.0581	12.8591	M3.5V
2560771312759450496	25.8321967	4.3182554	11.32	0.00	9.9074	8.7974	M2.5V
2575946428648679424	28.1463239	13.6662462	93.16	0.27	14.5111	13.4437	M2V
2629875442474447616	336.954241	-1.2313574	29.58	0.02	12.246	11.0547	M3.5V
2640434056928150400	353.7970694	-2.3927994	7.18	0.00	12.6237	11.2459	M5V
2645345918966845440	352.0945654	0.4776434	23.32	0.01	12.0725	10.9138	M3V
2669509473693407616	327.723681	-5.8886877	55.03	0.28	11.8459	10.7888	M1.5V
2682050915636614400	332.7153654	0.9595003	54.03	0.06	13.5592	12.3786	M3V
2687343895893450752	323.6713058	0.1302543	71.94	0.25	15.9661	14.7115	M4V
2687641519947559936	322.3203416	-0.2516316	75.50	0.18	15.132	13.9322	M3.5V
2687730168072388096	322.9796005	0.1252188	55.8	0.89	14.9624	13.6401	M4.5V
2687733290513443840	323.0515374	0.2218304	42.87	0.04	9.3511	8.6358	K4V
2688184197655204224	323.0264151	0.6741869	75.17	0.43	15.5927	14.2999	M4.5V
2688192375272820864	323.5049716	0.6759878	56.05	0.07	12.8064	11.6726	M3V
2690425277231308928	317.6478119	0.690168	87.43	0.63	14.4034	13.22	M3V
2694353690543010560	324.4178364	1.620191	35.89	0.17	12.1641	10.5961	M7.5V
2761872161278726784	350.4303257	8.7907884	92.18	0.25	14.8016	13.5529	M4V
2767338005380427264	0.1128046	13.6255842	99.70	0.30	14.74	13.5438	M3.5V
2773184692820797696	358.0047329	16.3370227	91.06	0.28	14.6522	13.4699	M3V
2775032250310880640	13.2455925	12.1629067	84.99	0.25	14.9079	13.6474	M4V
2792563894496829696	5.4353712	15.7273997	57.78	0.10	14.4166	13.1892	M3.5V
2793531533448382336	4.9429001	16.823737	32.45	0.02	13.6016	12.3895	M3.5V
2805045756653326080	12.6395419	24.8165751	14.99	0.01	11.2407	9.6612	M8V
2815503108666238464	348.4697245	14.4738463	29.78	0.03	12.8517	11.6706	M3V
2828718757395858816	343.5467949	16.1153232	35.77	0.12	13.4892	12.2119	M4V
284614219847182720	78.0229959	60.3212256	74.39	0.10	13.7861	12.7031	M2V
2907332979790470272	85.3346049	-28.2324101	92.33	0.23	15.5471	14.3286	M3.5V
303198719432103040	23.6592086	30.0320957	89.91	0.40	15.7712	14.5433	M3.5V
3097403974335968512	122.5658329	6.4788597	86.41	0.50	16.8571	15.5343	M4.5V
3266937637860051840	47.8149931	1.1085024	16.79	0.01	14.1772	12.8002	M5V
3311213115686175616	66.0399707	15.0873168	23.12	0.02	13.5022	12.217	M4.5V
3537511712697046656	165.5267559	-22.8749679	56.52	0.06	11.1416	10.3072	K6V
3602827822987865344	179.4854805	-0.6682447	30.15	0.01	13.6697	12.4349	M3.5V
3648394677218755584	219.6630841	-2.956767	24.95	0.02	12.7055	11.501	M3.5V
3652910371473481344	216.9820371	-0.3751301	17.54	0.01	12.4584	11.1722	M4.5V
3653251391877239296	218.4421978	0.3001432	99.48	0.88	16.8854	15.5565	M4.5V
365548347350541952	10.702471	35.5491388	21.68	0.01	9.5623	8.5251	M1.5V
3668604010174802944	215.870925	4.1715456	49.49	0.04	13.3386	12.1827	M3V
3668731175566491136	216.4633677	4.4968415	71.07	0.34	16.4033	15.1008	M4.5V
3671828083209756672	209.9831198	5.0390064	79.81	0.21	11.5654	10.7453	K6V
3672251502561207552	210.6099425	5.6808305	44.71	0.42	12.569	11.0306	M7V
3673974265482973056	212.8014872	6.8305558	53.73	0.05	13.1446	12.0726	M2V
3698534434669937024	183.5647256	0.6227271	8.09	0.00	11.8287	10.4906	M5V
3769945996906935424	149.2417121	-10.5229037	96.18	0.36	15.4703	14.2621	M3.5V
380763114378364416	9.5030645	40.439819	41.10	0.06	14.6971	13.3829	M4.5V
3809996635661451648	162.6712372	4.2120326	80.39	0.22	15.1072	13.8938	M3.5V
381017479521263360	8.6580444	40.8330178	20.92	0.02	15.3224	13.9274	M5.5V
382167740483722112	6.7174346	42.8341375	40.02	0.04	11.8967	10.7994	M2V
3835161669386895616	151.5910445	1.3561346	25.26	0.02	12.4335	11.2116	M3.5V
3836344438956110208	149.9681541	2.7805251	19.17	0.01	12.8127	11.6125	M3.5V
3836711087429390976	152.8470481	3.7171916	93.65	0.18	13.2111	12.2432	M0V
3842987134159968128	135.8646579	-0.3920265	34.67	0.02	12.3915	11.2403	M3V
3850549957388322816	149.099237	6.8004364	87.54	0.16	13.6431	12.487	M3V
3858896247076028288	159.0021515	5.1207866	15.27	0.02	11.3671	10.142	M3.5V
3882738400809607424	158.6436873	11.1981537	41.03	0.04	14.0385	12.8125	M3.5V
3900514067857625472	185.1488838	6.2130744	59.12	0.24	16.3997	15.0111	M5.5V
3915196254644577024	170.0462295	9.8506617	53.37	1.03	11.9225	10.7692	M3V
3921034115927865728	184.0240394	13.9620932	85.36	0.42	16.1097	14.8928	M3.5V
4012559697206896000	187.7307012	31.8695775	40.82	0.53	12.8658	11.6066	M4V
4014961305479623424	185.7279396	30.1132007	79.92	2.78	13.9724	12.728	M4V
4422484359622353536	230.192003	4.1309282	54.99	0.40	17.5841	16.1249	M6V
4459827764529574400	246.0236376	11.9168201	48.18	0.08	14.0613	12.8414	M3.5V
4501951085786256512	271.7419683	16.1771382	76.41	0.11	11.4733	10.5147	M0V
4574048021719710848	259.9747988	26.5024118	10.75	0.01	10.148	8.9493	M3.5V
4574048021719712640	259.9695667	26.5023188	10.76	0.01	11.4587	10.1672	M4.5V
4777171864805376	42.8972774	3.9564243	65.49	2.56	20.0176	18.3214	L2V
4797498638798705408	80.0046544	-49.083278	72.29	0.91	18.6847	17.1855	M6.5V
4933592687688141056	17.7111268	-46.0038178	43.40	0.03	13.3377	12.1105	M3.5V
4950440195121387392	37.2515718	-41.1256609	51.11	0.04	10.806	9.9978	K6V
4979514409297749760	11.0625929	-45.0042893	97.17	0.21	14.8013	13.6558	M3V
4979788355194587392	10.6197011	-44.4159231	61.39	0.16	11.2217	10.2645	M0V
4980773998649417472	9.0234662	-43.5783498	71.72	0.17	12.0415	11.1041	M0V
5015892507416472320	21.1284956	-33.9177391	25.24	0.02	13.8104	12.507	M4.5V
5035536691395272064	21.9591852	-27.9809637	33.82	0.04	15.3855	14.0437	M5V
5048737565438297600	43.2289362	-37.1394956	95.85	1.09	17.438	15.8955	M7V
5159959763656390400	45.9561548	-11.3285454	42.07	0.04	13.8479	12.5989	M4V
584542643804481920	134.458642	7.2374786	95.40	2.08	18.6353	17.224	M5.5V
585008772310106496	134.6455497	7.9806198	22.71	0.03	15.1904	13.8119	M5V
605079910398496640	134.0812258	12.6627314	11.65	0.00	12.7606	11.458	M4.5V
614292679672472832	146.2371592	12.9166579	54.14	0.06	12.3327	11.2778	M1.5V
6339563731114827136	227.4918246	-2.4340406	42.22	1.06	13.1438	11.3448	L6V
6530198092225565952	349.1501179	-42.2286494	57.64	0.10	14.6669	13.4625	M3.5V
658601456379862784	130.4022363	17.5616526	38.39	0.04	14.3908	13.1464	M4V
6616662033071033856	329.7911646	-30.1965389	64.47	0.23	16.3396	15.0162	M4.5V
662732046688476288	127.9054815	19.3937443	16.65	0.01	10.5761	9.3116	M4V
666154478491325440	130.4281352	23.3125244	32.54	0.03	12.3474	11.1768	M3V
6814962601568904576	324.7587575	-24.1611815	19.46	0.03	12.0776	10.8486	M3.5V
6825822095663585536	333.4325924	-17.687105	10.24	0.01	12.0671	10.7866	M4.5V
685103912857072640	135.0956433	21.8320626	6.360	0.00	13.4131	11.9516	M6V
6858354106405443968	310.4013393	-18.9896152	49.62	0.25	15.9484	14.5552	M5.5V
717602487277224320	130.2830816	36.1888723	21.42	0.04	15.9269	14.4634	M6V
732159230953946880	165.6212105	28.566841	41.50	0.13	14.3958	13.0944	M4.5V
742430005291666176	153.584098	30.4713564	84.78	0.11	13.4624	12.4242	M1.5V
742553498486917888	154.4164969	30.337532	77.15	0.16	14.9367	13.7255	M3.5V
827864743125454976	147.0669745	51.2473431	35.97	0.05	15.4081	14.0498	M5V
854244088660543616	162.8783991	57.5775907	55.50	0.95	14.1262	12.8163	M4.5V
855090094138137088	158.3683844	58.42379	39.17	0.03	14.2674	13.0076	M4V
855683658618293376	161.9240228	60.378468	49.20	0.13	16.7441	15.3596	M5.5V
861401840637419648	162.610588	59.5556547	82.50	0.20	15.4176	14.1767	M4V
903083055136270720	126.4112086	33.6787619	68.82	0.31	16.7995	15.4658	M5V
978086481343568128	107.8658065	48.3278536	35.65	0.03	11.3939	10.3647	M1.5V

